VeRA: Verified Reasoning Data Augmentation at Scale

Static benchmarks wear out: their problems circulate widely and can enter training data, and their scores saturate as models improve. Renewing a benchmark requires new problems with reliable answers, which are expensive to write by hand at competition level. We introduce VeRA (Verified Reasoning Data Augmentation), in which a language model automatically compiles each benchmark problem into an executable specification: a question template, a generator of valid inputs, and a program that computes the answer. Once its programs pass automatic checks, a specification yields many fresh, code-labeled problems at almost no cost, and people are needed only to audit. VeRA-E (equivalent) draws new instances of the same computation. VeRA-H (hardened) modifies the computation to create harder problems where scores saturate; because code computes every answer, the language model that writes them never has to solve them. VeRA-H Pro keeps the hardest of up to five such candidates, as ranked by a judge. Across 16 frontier models, fresh instances of AIME 2024 problems lower accuracy from 84.46% to 70.25%, and every model drops. GSM8K and the less-circulated Beyond-AIME, compiled by the same pipeline, stay essentially unchanged, so the drop reflects familiarity with specific problems, not an artifact of rewriting. On the near-saturated AIME 2024 II problems, VeRA-H Pro lowers accuracy from 84.91% to 58.57%. Expert audits back the labels, with all 220 audited fresh instances accepted and 95.1% of hardened candidates usable after repair. Compiling all 1,319 GSM8K problems cost about USD 100. VeRA thus makes benchmarks renewable by construction: wherever code can compute the answer, a benchmark can be refreshed whenever its problems leak or models catch up.

==> anc/README.txt <==
Ancillary files for "VeRA: Verified Reasoning Data Augmentation at Scale".
data/                       reported per-model Avg@5 scores, item accounting and audit counts
plot_diagnostics.py         regenerates Figure 3 (fresh instances and hardened sets)
plot_hardening.py           regenerates the raw-vs-Verified hardening table
build_scientific_tables.py  regenerates the values in the model-level appendix tables


==> anc/build_scientific_tables.py <==
"""Regenerate the model-level appendix tables from the records in data/.

Writes generated/detailed_tables.tex and generated/verification_table.tex.
Usage:  python build_scientific_tables.py [--source DIR]     (DIR defaults to this script's folder)
"""
from pathlib import Path
import argparse
import pandas as pd


def tabular(spec, header, rows):
    return "\n".join([r"\begin{tabular*}{\linewidth}{@{\extracolsep{\fill}}"+spec+r"@{}}", r"\toprule", header+r" \\", r"\midrule",
        *[" & ".join(row)+r" \\" for row in rows], r"\bottomrule", r"\end{tabular*}"])


def block(caption, body, label):
    return ("\\begin{table}[H]\n\\centering\\small\n\\setlength{\\tabcolsep}{4pt}\n"
            +"\\caption{"+caption+"}\n\\label{"+label+"}\n"+body+"\n\\end{table}\n")


def build(src):
    output = []
    historical = pd.read_csv(src / "data/reported_historical_aime.csv")
    output.append(block("Historical AIME (1983--2001) raw-pool Avg@5 accuracy (\\%). The source evaluation uses 265 seeds and 1,321 H variants. The separate Verified release retains 1,284 H items.",
        tabular("lrr", "Model & Seed & H", [[r.model,f"{r.seed:.1f}",f"{r.h:.1f}"] for r in historical.itertuples()]), "tab:historical-aime"))
    data = pd.read_csv(src / "data/reported_raw_hardening_models.csv")
    for dataset in data.dataset.unique():
        rows = [[r.model, f"{r.seed:.1f}", f"{r.h:.1f}", f"{r.pro:.1f}"] for r in data[data.dataset==dataset].itertuples()]
        output.append(block(dataset+" raw-pool Avg@5 accuracy (\\%). These are the pre-audit model-level results; the main hardening table uses the separate Verified cohorts.",
            tabular("lrrr", "Model & Seed & H & H Pro", rows), "tab:raw-models-"+dataset))
    data = pd.read_csv(src / "data/reported_model_results.csv")
    output.append(block("GPQA-Diamond model-level Avg@5 accuracy (\\%). This extension uses arbitration-based validation, separately from the program-verified mathematical families.",
        tabular("lrr", "Model & Seed & Variant", [[r.model,f"{r.gpqa_seed:.1f}",f"{r.gpqa_variant:.1f}"] for r in data.itertuples()]), "tab:gpqa-models"))
    (src / "generated/detailed_tables.tex").write_text("\n".join(output)+"\n", encoding="utf-8", newline="\n")
    d = pd.read_csv(src / "data/reported_verification_counts.csv")
    rows = []
    for r in d.itertuples():
        tp, tn = r.positives-r.fn, r.negatives-r.fp
        rows.append([f"{r.system} {r.run}", f"{100*(tp+tn)/(r.positives+r.negatives):.1f}",
            f"{100*tp/(tp+r.fp):.1f}",f"{100*tp/r.positives:.1f}",str(r.fp),str(r.fn),f"{r.complete_problems}/58"])
    text = block("Post-hoc answer verification on 195 candidates from 58 problems. Positive means a correct candidate answer. Rates are computed from the confusion counts. A complete problem requires accepting its correct candidate and rejecting every incorrect candidate.",
        tabular("lrrrrrr", "System/run & Acc. & Prec. & Recall & FP & FN & Complete", rows), "tab:verification-detail")
    (src / "generated/verification_table.tex").write_text(text, encoding="utf-8", newline="\n")
    print("VeRA extended tables reproduced")


if __name__ == "__main__":
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument("--source", type=Path, default=Path(__file__).resolve().parent)
    build(p.parse_args().source)


==> anc/data/release_audit.csv <==
level,dataset_file,dataset_label,total_items,original_audit_passed,original_audit_failed,repaired_and_promoted,replaced_in_base_dataset,similarity_demoted,final_verified,final_not_verified,final_retention_rate,original_audit_pass_rate
vera-H,AIME(1983-2001)_VeRA-H.csv,vera-H__AIME(1983-2001)_VeRA-H,1321,1043,278,241,241,37,1284,37,97.1991,78.9553
vera-H,AIME2024_VeRA-H.csv,vera-H__AIME2024_VeRA-H,70,63,7,6,6,1,69,1,98.5714,90.0
vera-H,AMOBench_VeRA-H.csv,vera-H__AMOBench_VeRA-H,244,155,89,62,62,27,217,27,88.9344,63.5246
vera-H,BeyondAIME_VeRA-H.csv,vera-H__BeyondAIME_VeRA-H,500,365,135,101,101,32,466,34,93.2,73.0
vera-H-Pro,AIME2024_VeRA-H Pro.csv,vera-H-Pro__AIME2024_VeRA-H Pro,14,11,3,3,3,0,14,0,100.0,78.5714
vera-H-Pro,AMOBench_VeRA-H Pro.csv,vera-H-Pro__AMOBench_VeRA-H Pro,50,27,23,17,14,9,44,6,88.0,54.0
vera-H-Pro,BeyondAIME_VeRA-H Pro.csv,vera-H-Pro__BeyondAIME_VeRA-H Pro,100,69,31,24,22,7,93,7,93.0,69.0


==> anc/data/release_summary.json <==
{
  "total_items": 2299,
  "original_audit_passed": 1733,
  "original_audit_failed": 566,
  "repaired_and_promoted": 454,
  "replaced_in_base_dataset": 449,
  "similarity_demoted": 113,
  "final_verified": 2187,
  "final_not_verified": 112,
  "final_retention_rate": 95.1283,
  "original_audit_pass_rate": 75.3806
}

==> anc/data/reported_hardening_results.csv <==
benchmark,seed,raw_h,raw_pro,verified_h,verified_pro,h_count,h_candidates,pro_count,pro_candidates
AIME-2024-II,84.91,67.8,58.57,68.71,58.57,69,70,14,14
Beyond-AIME,58.34,58.78,53.98,59.45,55.02,466,500,93,100
AMO-Bench,31.75,42.97,38.38,44.56,40.16,217,244,44,50


==> anc/data/reported_historical_aime.csv <==
model,seed,h
Gemini 2.5 Pro,95.4,79.5
GLM-4.6,93.8,75.6
GPT-5.1 high,95.2,78.4
Claude Sonnet 4.5 Thinking,94.0,75.8
Seed-1.6-Thinking-0715,93.8,79.1
DeepSeek V3.2 Thinking,95.7,77.7
Seed-1.6-1015 high,94.3,79.1
Kimi K2 Thinking,59.6,71.4
MiniMax M2,90.9,74.7
Gemini 3 Pro Preview,93.4,74.7
GPT-5 high,94.5,77.4
Kimi K2-0905,84.1,53.7
Qwen3-Max-0923,92.2,74.2
GPT-5.1-chat-latest,72.1,55.3
Seed-1.6-Lite-1015 high,93.1,76.3
DeepSeek V3.1 Thinking,94.4,75.3


==> anc/data/reported_model_results.csv <==
model,gsm_seed,gsm_variant,gsm_delta,aime24_seed,aime24_variant,aime24_delta,aime25_seed,aime25_variant,aime25_delta,gpqa_seed,gpqa_variant,gpqa_delta,beyond_seed,beyond_variant,beyond_delta
Gemini 2.5 Pro,93.9,95.0,1.2,88.0,73.3,-14.7,85.3,73.0,-12.3,82.1,81.4,-0.8,57.2,57.0,-0.2
GLM-4.6,94.1,94.8,0.7,90.7,71.7,-19.0,92.0,76.3,-15.7,78.8,80.2,1.4,68.2,66.4,-1.8
GPT-5.1 high,95.6,96.9,1.4,92.0,75.3,-16.7,88.7,88.3,-0.3,86.4,84.5,-1.8,71.6,73.0,1.4
Claude Sonnet 4.5 Thinking,95.3,96.2,0.9,84.0,74.0,-10.0,78.7,68.7,-10.0,81.0,80.1,-0.9,51.6,53.0,1.4
Seed-1.6-Thinking-0715,95.1,95.9,0.8,85.3,72.0,-13.3,80.0,75.3,-4.7,78.4,78.5,0.1,54.4,55.8,1.4
DeepSeek V3.2 Thinking,94.0,95.4,1.4,92.0,79.0,-13.0,90.0,87.7,-2.3,82.1,83.3,1.2,69.4,67.6,-1.8
Seed-1.6-1015 high,95.6,96.3,0.7,89.3,75.0,-14.3,80.7,76.7,-4.0,77.4,78.9,1.5,58.8,58.2,-0.6
Kimi K2 Thinking,95.0,86.6,-8.4,86.7,75.3,-11.3,78.7,71.7,-7.0,79.9,83.4,3.5,54.8,44.0,-10.8
MiniMax M2,94.7,94.9,0.2,84.7,55.7,-29.0,76.7,57.0,-19.7,76.7,74.4,-2.3,56.8,54.4,-2.4
Gemini 3 Pro Preview,94.5,95.0,0.5,94.0,81.3,-12.7,90.7,85.7,-5.0,86.7,85.7,-1.0,76.6,74.0,-2.6
GPT-5 high,95.6,97.1,1.6,90.0,74.7,-15.3,89.3,85.3,-4.0,81.9,82.1,0.1,68.0,69.8,1.8
Kimi K2-0905,95.0,95.6,0.6,65.3,51.3,-14.0,47.3,44.0,-3.3,73.5,74.2,0.7,37.0,34.6,-2.4
Qwen3-Max-0923,95.5,96.9,1.3,82.7,68.7,-14.0,74.7,69.7,-5.0,76.1,76.7,0.7,53.6,58.8,5.2
GPT-5.1-chat-latest,94.3,96.0,1.7,48.7,46.0,-2.7,50.7,41.7,-9.0,69.9,69.1,-0.8,28.8,30.6,1.8
Seed-1.6-Lite-1015 high,95.1,95.8,0.7,87.3,73.0,-14.3,77.3,70.0,-7.3,77.6,76.9,-0.7,54.8,53.6,-1.2
DeepSeek V3.1 Thinking,94.5,94.8,0.3,90.7,77.7,-13.0,86.7,83.0,-3.7,80.0,81.3,1.3,71.8,66.0,-5.8


==> anc/data/reported_raw_hardening_models.csv <==
model,dataset,seed,h,pro
Gemini 2.5 Pro,AIME-2024-II,92.9,82.0,65.7
GLM-4.6,AIME-2024-II,94.3,81.1,67.1
GPT-5.1 high,AIME-2024-II,94.3,90.9,74.3
Claude Sonnet 4.5 Thinking,AIME-2024-II,90.0,72.0,60.0
Seed-1.6-Thinking-0715,AIME-2024-II,87.1,76.6,67.1
DeepSeek V3.2 Thinking,AIME-2024-II,91.4,84.0,68.6
Seed-1.6-1015 high,AIME-2024-II,92.9,76.6,67.1
Kimi K2 Thinking,AIME-2024-II,85.7,15.1,45.7
MiniMax M2,AIME-2024-II,82.9,64.3,51.4
Gemini 3 Pro Preview,AIME-2024-II,75.7,74.6,62.9
GPT-5 high,AIME-2024-II,88.6,82.3,78.6
Kimi K2-0905,AIME-2024-II,71.4,40.6,32.9
Qwen3-Max-0923,AIME-2024-II,80.0,59.1,51.4
GPT-5.1-chat-latest,AIME-2024-II,52.9,34.3,28.6
Seed-1.6-Lite-1015 high,AIME-2024-II,88.6,70.3,57.1
DeepSeek V3.1 Thinking,AIME-2024-II,90.0,81.1,58.6
Gemini 2.5 Pro,Beyond-AIME,57.2,57.7,52.2
Gemini 2.5 Pro,AMO-Bench,28.0,43.5,37.6
GLM-4.6,Beyond-AIME,68.2,67.1,63.6
GLM-4.6,AMO-Bench,40.0,52.9,48.0
GPT-5.1 high,Beyond-AIME,71.6,77.3,75.2
GPT-5.1 high,AMO-Bench,56.0,64.6,58.8
Claude Sonnet 4.5 Thinking,Beyond-AIME,51.6,56.3,50.2
Claude Sonnet 4.5 Thinking,AMO-Bench,18.0,36.0,32.4
Seed-1.6-Thinking-0715,Beyond-AIME,54.4,57.9,51.6
Seed-1.6-Thinking-0715,AMO-Bench,40.0,41.6,38.0
DeepSeek V3.2 Thinking,Beyond-AIME,69.4,68.6,64.2
DeepSeek V3.2 Thinking,AMO-Bench,28.0,51.6,46.0
Seed-1.6-1015 high,Beyond-AIME,58.8,61.8,55.0
Seed-1.6-1015 high,AMO-Bench,48.0,43.1,36.4
Kimi K2 Thinking,Beyond-AIME,54.8,43.8,46.6
Kimi K2 Thinking,AMO-Bench,22.0,26.5,17.2
MiniMax M2,Beyond-AIME,56.8,52.8,47.6
MiniMax M2,AMO-Bench,20.0,36.6,28.4
Gemini 3 Pro Preview,Beyond-AIME,76.6,72.2,65.4
Gemini 3 Pro Preview,AMO-Bench,56.0,61.1,56.0
GPT-5 high,Beyond-AIME,68.0,77.6,70.6
GPT-5 high,AMO-Bench,40.0,58.4,54.4
Kimi K2-0905,Beyond-AIME,37.0,30.4,25.8
Kimi K2-0905,AMO-Bench,8.0,19.9,18.8
Qwen3-Max-0923,Beyond-AIME,53.6,60.1,52.2
Qwen3-Max-0923,AMO-Bench,14.0,39.2,35.2
GPT-5.1-chat-latest,Beyond-AIME,28.8,33.0,32.6
GPT-5.1-chat-latest,AMO-Bench,6.0,20.7,17.6
Seed-1.6-Lite-1015 high,Beyond-AIME,54.8,55.6,48.6
Seed-1.6-Lite-1015 high,AMO-Bench,36.0,39.7,36.4
DeepSeek V3.1 Thinking,Beyond-AIME,71.8,68.6,62.2
DeepSeek V3.1 Thinking,AMO-Bench,48.0,52.1,52.8


==> anc/data/reported_verification_counts.csv <==
system,run,fp,fn,complete_problems,positives,negatives
Baseline,1,25,28,18,58,137
Baseline,2,23,30,18,58,137
Baseline,3,26,25,22,58,137
Debate,1,4,21,34,58,137
Debate,2,3,22,34,58,137
Debate,3,2,20,36,58,137


==> anc/plot_diagnostics.py <==
"""Figure 3 of the arXiv version: (a) per-model change from seed to VeRA-E accuracy, (b) seeds -> H -> H Pro.

Panel (a) draws one violin per benchmark (a Gaussian KDE of the 16 per-model changes, clipped to the data range),
places each model as a dot inside it (sina layout, fixed random seed) and marks the panel mean.
Panel (b) is a slope chart of panel-mean accuracy. Palette validated for colour-vision deficiency; every line is
directly labeled. Deterministic: rerunning reproduces figures/diagnostics.pdf byte for byte on the same machine.
"""
from pathlib import Path
import numpy as np, pandas as pd
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

ROOT = Path(__file__).resolve().parent
m = pd.read_csv(ROOT / "data/reported_model_results.csv")
v = pd.read_csv(ROOT / "data/reported_hardening_results.csv").set_index("benchmark")
hist = pd.read_csv(ROOT / "data/reported_historical_aime.csv")

INK, MUTED, AXIS, GRID = "#222830", "#5A6270", "#8A8F98", "#E8EAEE"
CONTROL, FAMILIAR = "#2E6AA8", "#C2533A"                   # panel (a): controls vs hard, widely circulated
SRC = {"Historical AIME": "#E0912F", "AIME-2024-II": "#C2533A", "Beyond-AIME": "#2E6AA8", "AMO-Bench": "#1F8A63"}
MINUS = "−"

plt.rcParams.update({
    "font.family": ["Arial", "DejaVu Sans"], "font.size": 8.5, "pdf.fonttype": 42,
    "text.color": INK, "axes.labelcolor": INK, "axes.edgecolor": AXIS, "axes.linewidth": 0.7,
    "xtick.color": AXIS, "ytick.color": AXIS, "xtick.labelcolor": INK, "ytick.labelcolor": INK,
    "xtick.major.width": 0.7, "ytick.major.width": 0.7, "xtick.major.size": 0, "ytick.major.size": 3,
    "axes.spines.top": False, "axes.spines.right": False, "axes.unicode_minus": True,
})


def kde(values, grid, bw=0.8):
    """Gaussian KDE with Scott's factor scaled by bw (numpy only)."""
    values = np.asarray(values, float)
    h = bw * values.std(ddof=1) * len(values) ** (-1 / 5)
    z = (grid[:, None] - values[None, :]) / h
    return np.exp(-0.5 * z ** 2).sum(1) / (len(values) * h * np.sqrt(2 * np.pi))


fig, (a, b) = plt.subplots(1, 2, figsize=(6.5, 2.9), gridspec_kw={"width_ratios": [1.32, 1]}, layout="constrained")

# ---------------------------------------------------------------- (a) violins + sina dots
cols = [("gsm", "GSM8K", "easy, widely\ncirculated", CONTROL), ("beyond", "Beyond-AIME", "hard, less\nwidely used", CONTROL),
        ("aime25", "AIME 2025", "hard, widely\ncirculated", FAMILIAR), ("aime24", "AIME 2024", "hard, widely\ncirculated", FAMILIAR)]
rng = np.random.default_rng(7)
W = 0.31                                                    # maximum half-width of a violin
a.axhline(0, color=AXIS, lw=0.8, ls=(0, (3, 2)), zorder=1)
for y in range(-30, 6, 5):
    if y: a.axhline(y, color=GRID, lw=0.6, zorder=0)
for i, (k, name, tag, color) in enumerate(cols):
    d = (m[k + "_variant"] - m[k + "_seed"]).to_numpy()
    ys = np.linspace(d.min() - 1.8, d.max() + 1.8, 300)
    dens = kde(d, ys); peak = dens.max()
    half = W * dens / peak
    a.fill_betweenx(ys, i - half, i + half, color=color, alpha=0.16, lw=0, zorder=2)
    a.plot(np.r_[i - half, (i + half)[::-1], i - half[0]], np.r_[ys, ys[::-1], ys[0]], color=color, lw=0.9, alpha=0.9, zorder=3)
    spread = W * 0.78 * kde(d, d) / peak
    xs = i + rng.uniform(-1, 1, len(d)) * spread
    a.scatter(xs, d, s=17, color=color, edgecolors="white", linewidths=0.6, zorder=4)
    mu = d.mean()
    a.plot([i - W * 0.95, i + W * 0.95], [mu, mu], color=INK, lw=1.5, solid_capstyle="round", zorder=5)
    a.text(i + W + 0.07, mu, f"{mu:+.1f}".replace("-", MINUS), va="center", ha="left", fontsize=8.2, fontweight="bold", color=INK, zorder=6,
           bbox=dict(boxstyle="square,pad=0.15", fc="white", ec="none"))
    a.text(i, -0.085, tag, transform=a.get_xaxis_transform(), ha="center", va="top", fontsize=7, color=MUTED, linespacing=1.15)
a.set_xticks(range(4), [c[1] for c in cols])
a.tick_params(axis="x", pad=3, labelsize=7.9)
a.set_xlim(-0.55, 3.9); a.set_ylim(-32, 8)
a.set_yticks(range(-30, 6, 10))
a.set_ylabel("VeRA-E minus seed (points)")
a.set_title("(a) Fresh instances, per model", fontsize=9.2, loc="left", fontweight="bold", color=INK, pad=6)

# ---------------------------------------------------------------- (b) slope chart
for y in range(30, 91, 10):
    b.axhline(y, color=GRID, lw=0.6, zorder=0)
lines = [("Historical AIME", [hist.seed.mean(), hist.h.mean()], (0, (4, 2.5))),
         ("AIME-2024-II", [v.loc["AIME-2024-II", c] for c in ("seed", "verified_h", "verified_pro")], "-"),
         ("Beyond-AIME", [v.loc["Beyond-AIME", c] for c in ("seed", "verified_h", "verified_pro")], "-"),
         ("AMO-Bench", [v.loc["AMO-Bench", c] for c in ("seed", "verified_h", "verified_pro")], "-")]
nudge = {"Historical AIME": 0, "AIME-2024-II": 1.9, "Beyond-AIME": -1.9, "AMO-Bench": 0}
for name, ys, ls in lines:
    xs = list(range(len(ys)))
    b.plot(xs, ys, color=SRC[name], lw=1.8, ls=ls, solid_capstyle="round", zorder=3)
    b.scatter(xs, ys, s=30, color=SRC[name], edgecolors="white", linewidths=1.0, zorder=4)
    label = name + (" (raw pool)" if name == "Historical AIME" else "")
    b.text(xs[-1] + 0.09, ys[-1] + nudge[name], label, va="center", ha="left", fontsize=7.8, color=INK, zorder=5)
b.set_xticks([0, 1, 2], ["Seeds", "H", "H Pro"])
b.tick_params(axis="x", pad=3)
b.set_xlim(-0.18, 3.05); b.set_ylim(25, 95)
b.set_yticks(range(30, 91, 20))
b.set_ylabel("Avg@5 accuracy (%)")
b.set_title("(b) Modification and selection", fontsize=9.2, loc="left", fontweight="bold", color=INK, pad=6)

(ROOT / "figures").mkdir(exist_ok=True)
fig.savefig(ROOT / "figures/diagnostics.pdf", metadata={"Creator": "Matplotlib", "CreationDate": None, "ModDate": None})


==> anc/plot_hardening.py <==
"""Render the reported hardening comparison from its companion source table."""
from pathlib import Path
import csv

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt


ROOT = Path(__file__).resolve().parent
with (ROOT / "data/reported_hardening_results.csv").open(newline="", encoding="utf-8") as f:
    rows = list(csv.DictReader(f))

plt.rcParams.update({"font.family": "DejaVu Sans", "font.size": 11, "pdf.fonttype": 42})
fig, axes = plt.subplots(1, 3, figsize=(7.5, 3.5), sharey=True, layout="constrained")
colors = ["#69717b", "#2870a0", "#26825b"]
for ax, row in zip(axes, rows):
    values = [float(row[key]) for key in ("seed", "verified_h", "verified_pro")]
    ax.plot(range(3), values, color="#b8bec5", linewidth=1.6, zorder=2)
    for i, value in enumerate(values):
        ax.scatter(i, value, color=colors[i], s=45, zorder=3)
        ax.annotate(f"{value:.2f}", (i, value), xytext=(0, 8), textcoords="offset points",
                    ha="center", fontsize=11, fontweight="bold", color=colors[i])
    ax.set_title(row["benchmark"], fontsize=12, fontweight="bold", pad=10)
    ax.set_xticks(range(3), ["Seeds", "H", "H Pro"])
    ax.set_xlim(-.45, 2.45)
    ax.set_ylim(0, 101)
    ax.set_yticks([0, 25, 50, 75, 100])
    ax.grid(axis="y", color="#e0e4e8", linewidth=.7, zorder=0)
    ax.spines[["top", "right"]].set_visible(False)
    ax.spines[["bottom", "left"]].set_color("#b8bec5")
    ax.tick_params(axis="both", length=0, pad=6)
axes[0].set_ylabel("Avg@5 accuracy (%)")
fig.savefig(ROOT / "figures/hardening.pdf", metadata={"Creator": "Matplotlib", "CreationDate": None, "ModDate": None})
plt.close(fig)

lines = [r"\begin{tabular}{lrrrrr}", r"\toprule",
         r"& Seeds & \multicolumn{2}{c}{Raw automatic pool} & \multicolumn{2}{c}{Verified}\\",
         r"\cmidrule(lr){3-4}\cmidrule(lr){5-6}",
         r"Source & & H & H Pro & H & H Pro\\", r"\midrule"]
for row in rows:
    cells = [row["benchmark"]] + [f"{float(row[k]):.2f}" for k in ("seed", "raw_h", "raw_pro", "verified_h", "verified_pro")]
    lines.append(" & ".join(cells) + r" \\")
lines += [r"\bottomrule", r"\end{tabular}"]
(ROOT / "generated/hardening_comparison.tex").write_text("\n".join(lines) + "\n", encoding="utf-8", newline="\n")

